A largely self-contained and complete security proof for quantum key distribution

In this work we present a security analysis for quantum key distribution, establishing a rigorous tradeoff between various protocol and security parameters for a class of entanglement-based and prepare-and-measure protocols. The goal of this paper is twofold: 1) to review and clarify the state-of-the-art security analysis based on entropic uncertainty relations, and 2) to provide an accessible resource for researchers interested in a security analysis of quantum cryptographic protocols that takes into account finite resource effects. For this purpose we collect and clarify several arguments spread in the literature on the subject with the goal of making this treatment largely self-contained. More precisely, we focus on a class of prepare-and-measure protocols based on the Bennett-Brassard (BB84) protocol as well as a class of entanglement-based protocols similar to the Bennett-Brassard-Mermin (BBM92) protocol. We carefully formalize the different steps in these protocols, including randomization, measurement, parameter estimation, error correction and privacy amplification, allowing us to be mathematically precise throughout the security analysis. We start from an operational definition of what it means for a quantum key distribution protocol to be secure and derive simple conditions that serve as sufficient condition for secrecy and correctness. We then derive and eventually discuss tradeoff relations between the block length of the classical computation, the noise tolerance, the secret key length and the security parameters for our protocols. Our results significantly improve upon previously reported tradeoffs.

==> examples.py <==

from math import *
import numpy as np
import matplotlib.pyplot as plt
import scipy.optimize as opt
import scipy.special as func

# binary entropy
def hbin(x):
    return -x*log(x, 2)-(1-x)*log(1-x, 2)
# binary varentropy
def vbin(x):
    return x*(1-x)*(log(x/(1-x), 2)**2)
# inverse error function
def phi_inv(eps):
    return func.erfinv(2*eps-1)

# error due to error correction
def eps_ec(t):
    return pow(2.0, -t)
# error due to parameter estimation
def eps_pe(nu, m, k):
    return 2.0*exp(-(m-k)*(k**2)*(nu**2)/(m*(k+1)))
# error due to privacy amplification
def eps_pa(nu, m, k, c, delta, r, t, ell):
    return 0.5*sqrt(pow(2.0, -(m-k)*(log(1.0/c, 2) - hbin(delta + nu)) + r + t + ell))


# find (a lower bound on) the maximum ell for which a protocol with blocksize m and security parameter eps_target exists
def eval_ell(m, k, c, delta, eps_target):
    # to distribute eps_target amongst the three constituents - eps_ec, eps_pe, eps_pa
    # for now we just set eps_ec = alpha * eps_target, eps_pe = beta * eps_target, and eps_pa = gamma * eps_target
    # a good choice seems to be alpha = m^{-1/2} and beta = (1-alpha)*0.9
    alpha = pow(m, -0.5)
    beta = (1.0 - alpha)*0.9
    gamma = 1.0 - alpha - beta 
     # step 1 -- calculate t
    # solve: alpha * eps_target = 2^{-t} for t
    t = ceil(-log(alpha*eps_target, 2))
    # step 2 -- alculate nu
    # solve: beta * eps_target = 2*e^{-(m-k)*k^2*nu^2/(m(k+1))} for nu
    nu = sqrt(-m*(k+1)/((m-k)*(k**2))*log(beta/2.0*eps_target))
    # step 3 -- calculat error correction leakage (see Tomamichel, Martinez-Mateo, Pacher, Elkouss, 2015)
    # xi1 and xi2 are two fitting parameters and eps is the desired robustness (accepted failure probability of error correction)
    # since we do not worry about robustness in this simple simulation, we simply set xi2 = 1 and eps = 0.5
    xi1 = 1.1 # asymptotic limit: a value of 1 would be optimal, 1.15 realistic
    xi2 = 0
    eps = 0.5
    # alternative settings, including finite-size effects
    #xi1 = 1.1 
    #xi2 = 1.5 # finite length backoff: a value of 1 would be optimal, 1.5 realistic
    #eps = 0.01
    r = ceil(xi1*hbin(delta)*(m-k) - xi2*sqrt((m-k)*vbin(delta))*phi_inv(eps))
    # step 4 -- solve for l
    # solve: gamma * eps_target = 1/2*sqrt(2^{-(m-k)*(log 1/c - hbin(delta + nu)) + r + t + l })
    if nu + delta >= 0.5: return (-exp(100), t, r, nu)
    ell = 2.0*log(2*gamma * eps_target, 2) - r - t + (m-k)*(log(1.0/c, 2) - hbin(delta+nu))

    return (ell, t, r, nu)

# helper function for optimization over k
def find_ell_func(k, m, c, delta, eps_target):
    (ell, t, r, nu) = eval_ell(m, k, c, delta, eps_target)
    return -ell

def find_ell(m, c, delta, eps_target):
    res = opt.minimize_scalar(find_ell_func, args = (m, c, delta, eps_target), bounds = (sqrt(m), 0.9*m), method = 'bounded')

    k = floor(res.x)
    (ell, t, r, nu) = eval_ell(m, k, c, delta, eps_target)
    if ell < 0: ell = 0
    return (floor(ell), k, t, r, nu)



### PART 1: set global parameters

c = 0.5
print("device param: q = ", log(1.0/c, 2))
eps_target = pow(10.0, -10.0)
print("security target: eps = ", eps_target)


### PART 2: create plot with maximum l as a function of m, for different values of delta
m_darray = np.logspace(3, 8, num=200, base=10.0)
m_array = []
# make them integers
for m in m_darray:
    m_array.append(int(floor(m)))

ell_array_75 = []
ell_array_5 = []
ell_array_25 = []
ell_array_1 = []
max_array_5 = []

for m in m_array:
    (ell, k, t, r, nu) = find_ell(m, c, 0.075, eps_target)
    ell_array_75.append(ell/m)
    (ell, k, t, r, nu) = find_ell(m, c, 0.05, eps_target)
    ell_array_5.append(ell/m)
    (ell, k, t, r, nu) = find_ell(m, c, 0.025, eps_target)
    ell_array_25.append(ell/m)
    (ell, k, t, r, nu) = find_ell(m, c, 0.01, eps_target)
    ell_array_1.append(ell/m)

plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.figure(figsize=(7, 5))
line1, = plt.semilogx(m_array, ell_array_1, ls='-', color='blue', linewidth=1.5)
plt.semilogx(m_array, [1.0 - 2.0*hbin(0.01),]*200, ls=':', color='black', linewidth=1)
line25, = plt.semilogx(m_array, ell_array_25, ls='--', color='purple', linewidth=1.5)
plt.semilogx(m_array, [1.0 - 2.0*hbin(0.025),]*200, ls=':', color='black', linewidth=1)
line5, = plt.semilogx(m_array, ell_array_5, ls='-', color='red', linewidth=1.5)
plt.semilogx(m_array, [1.0 - 2.0*hbin(0.05),]*200, ls=':', color='black', linewidth=1)
line75, = plt.semilogx(m_array, ell_array_75, ls='--', color='orange', linewidth=1.5)
plt.semilogx(m_array, [1.0 - 2.0*hbin(0.075),]*200, ls=':', color='black', linewidth=1)
plt.ylim((0.0, 0.9))
plt.xlim((10**3, 10**8))

### Part 3: investigate points where l/m reaches 50% of the asymptotic rate

for idx in range(len(m_array)):
    if ell_array_1[idx] > 0.5*(1.0 - 2.0*hbin(0.01)): break
plt.plot(m_array[idx], ell_array_1[idx], 'h', color='blue')

delta = 0.01
print("*** example point: 50% asymptotic rate for delta = ", delta, "***")
m = m_array[idx]
print("block length: m = ", m)
(ell, k, t, r, nu) = find_ell(m, c, delta, eps_target)
print("parameter estimation size (optimized): k = ", k)
print("secret key length: l = ", ell)
print("optimization parameter: nu = ", nu)
# check total error
print("security check: ", eps_ec(t) + eps_pe(nu, m, k) + eps_pa(nu, m, k, c, delta, r, t, ell),
    " < ", eps_target)

for idx in range(len(m_array)):
    if ell_array_25[idx] > 0.5*(1.0 - 2.0*hbin(0.025)): break
plt.plot(m_array[idx], ell_array_25[idx], 'h', color='purple')

print("example point: 50% asymptotic rate for delta = 0.025")
delta = 0.025
print("*** example point: 50% asymptotic rate for delta = ", delta, "***")
m = m_array[idx]
print("block length: m = ", m)
(ell, k, t, r, nu) = find_ell(m, c, delta, eps_target)
print("parameter estimation size (optimized): k = ", k)
print("secret key length: l = ", ell)
print("optimization parameter: nu = ", nu)
# check total error
print("security check: ", eps_ec(t) + eps_pe(nu, m, k) + eps_pa(nu, m, k, c, delta, r, t, ell),
    " < ", eps_target)

for idx in range(len(m_array)):
    if ell_array_5[idx] > 0.5*(1.0 - 2.0*hbin(0.05)): break
plt.plot(m_array[idx], ell_array_5[idx], 'h', color='red')

print("example point: 50% asymptotic rate for delta = 0.05")
delta = 0.05
print("*** example point: 50% asymptotic rate for delta = ", delta, "***")
m = m_array[idx]
print("block length: m = ", m)
(ell, k, t, r, nu) = find_ell(m, c, delta, eps_target)
print("parameter estimation size (optimized): k = ", k)
print("secret key length: l = ", ell)
print("optimization parameter: nu = ", nu)
# check total error
print("security check: ", eps_ec(t) + eps_pe(nu, m, k) + eps_pa(nu, m, k, c, delta, r, t, ell),
    " < ", eps_target)

for idx in range(len(m_array)):
    if ell_array_75[idx] > 0.5*(1.0 - 2.0*hbin(0.075)): break
plt.plot(m_array[idx], ell_array_75[idx], 'h', color='orange')

print("example point: 50% asymptotic rate for delta = 0.075")
delta = 0.075
print("*** example point: 50% asymptotic rate for delta = ", delta, "***")
m = m_array[idx]
print("block length: m = ", m)
(ell, k, t, r, nu) = find_ell(m, c, delta, eps_target)
print("parameter estimation size (optimized): k = ", k)
print("secret key length: l = ", ell)
print("optimization parameter: nu = ", nu)
# check total error
print("security check: ", eps_ec(t) + eps_pe(nu, m, k) + eps_pa(nu, m, k, c, delta, r, t, ell),
    " < ", eps_target)


plt.legend(
    (line1, line25, line5, line75),
    ("$\delta = 0.01$", "$\delta = 0.025$", "$\delta = 0.05$", "$\delta = 0.075$"),
    loc="upper left"
    )
plt.xlabel("$m$")
plt.ylabel("$\ell/m$")
plt.savefig("keylength.pdf")
plt.savefig("keylength.png")

